Computing skeletons for rectilinearly-convex obstacles in the rectilinear plane

We introduce the concept of an obstacle skeleton which is a set of line segments inside a polygonal obstacle $\omega$ that can be used in place of $\omega$ when performing intersection tests for obstacle-avoiding network problems in the plane. A skeleton can have significantly fewer line segments compared to the number of line segments in the boundary of the original obstacle, and therefore performing intersection tests on a skeleton (rather than the original obstacle) can significantly reduce the CPU time required by algorithms for computing solutions to obstacle-avoidance problems. A minimum skeleton is a skeleton with the smallest possible number of line segments. We provide an exact $O(n^2)$ algorithm for computing minimum skeletons for rectilinear obstacles in the rectilinear plane that are rectilinearly-convex. We show that the number of edges in a minimum skeleton is generally very small compared to the number of edges in the boundary of the original obstacle, by performing experiments on random rectilinearly-convex obstacles with up to 1000 vertices.

==> geogebra_javascript.js <==
function ggbOnInit() {}

